Space-time finite element analysis of the advection-diffusion equation using Galerkin/least-square stabilization

We present a full space-time numerical solution of the advection-diffusion equation using a continuous Galerkin finite element method on conforming meshes. The Galerkin/least-square method is employed to ensure stability of the discrete variational problem. In the full space-time formulation, time is considered another dimension, and the time derivative is interpreted as an additional advection term of the field variable. We derive a priori error estimates and illustrate spatio-temporal convergence with several numerical examples. We also derive a posteriori error estimates, which coupled with adaptive space-time mesh refinement provide efficient and accurate solutions. The accuracy of the space-time solutions is illustrated against analytical solutions as well as against numerical solutions using a conventional time-marching algorithm.

==> clean_temp.sh <==
rm *.auxlock
rm *.bbl
rm *.blg
rm *.log
rm *.out
rm *.pdf
rm *.spl
rm *.synctex.gz


==> results_data/case_7_diff_gaussian_adref/k_1e-2_etol_1e-4/slope_calc.py <==
import numpy as np

startIdx = 3
endIdx = 6

print("============= UNIFORM ===================")

data = np.loadtxt('case7_error_data_uniref.txt', skiprows=1)
print(data)

nNodes = data[startIdx:endIdx,0]
eL2 = data[startIdx:endIdx,1]
eta = data[startIdx:endIdx,2]

print(nNodes)
print(eL2)
print(eta)

p = np.polyfit(np.log10(nNodes), np.log10(eL2), 1)
print(f"p (L2 error) = {p}")

p = np.polyfit(np.log10(nNodes), np.log10(eta), 1)
print(f"p (eta) = {p}")


print("============= ADAPTIVE ===================")

data = np.loadtxt('case7_error_data_adref.txt', skiprows=1)
print(data)

nNodes = data[startIdx:endIdx,0]
eL2 = data[startIdx:endIdx,1]
eta = data[startIdx:endIdx,2]

print(nNodes)
print(eL2)
print(eta)

p = np.polyfit(np.log10(nNodes), np.log10(eL2), 1)
print(f"p (L2 error) = {p}")

p = np.polyfit(np.log10(nNodes), np.log10(eta), 1)
print(f"p (eta) = {p}")


==> results_data/convergence-results-new/advdiff/slopes.py <==
import numpy as np

startIdx = 2
endIdx = 4

nuv = ["1e-1", "1e-2", "1e-5", "1e-6", "1e-8"]
for p in range(1,3):
    for nu in nuv:
        # print(nu, p)
        A = np.loadtxt(f"errfiles/errors_case_3_nu_{nu}_p_{p}.txt", skiprows=1, delimiter=",")

        h = A[startIdx:endIdx,0]
        err_l2 = A[startIdx:endIdx,1]
        err_h = A[startIdx:endIdx,2]
        eta = A[startIdx:endIdx,3]

        mc_errl2 = np.polyfit(np.log10(h), np.log10(err_l2), 1)
        mc_errh = np.polyfit(np.log10(h), np.log10(err_h), 1)
        mc_eta = np.polyfit(np.log10(h), np.log10(eta), 1)
        print(nu, p, mc_errl2, mc_errh, mc_eta)





==> results_data/convergence-results-new/heat/slopes.py <==
import numpy as np

startIdx = 2
endIdx = 4

nuv = ["1e-2", "1e-6"]
for p in range(1,3):
    for nu in nuv:
        # print(nu, p)
        A = np.loadtxt(f"errfiles/errors_case_3_nu_{nu}_p_{p}.txt", skiprows=1, delimiter=",")

        h = A[startIdx:endIdx,0]
        err_l2 = A[startIdx:endIdx,1]
        err_h = A[startIdx:endIdx,2]
        eta = A[startIdx:endIdx,3]

        mc_errl2 = np.polyfit(np.log10(h), np.log10(err_l2), 1)
        mc_errh = np.polyfit(np.log10(h), np.log10(err_h), 1)
        mc_eta = np.polyfit(np.log10(h), np.log10(eta), 1)
        print(nu, p, mc_errl2, mc_errh, mc_eta)

